Study of the Science Capabilities of PRIMA in the Galactic Center

The Phase-Referenced Imaging and Micro-arcsecond Astrometry (PRIMA) facility is scheduled for installation in the Very Large Telescope Interferometer observatory in Paranal, Chile, in the second half of 2008. Its goal is to provide astrometric accuracy in the micro-arcsecond range. High precision astrometry can be applied to explore the dynamics of the dense stellar cluster. Especially models for the formation of stars near super massive black holes or the fast transfer of short-lived massive stars into the innermost parsec of our galaxy can be tested. By measuring the orbits of stars close to the massive black hole one can probe deviations from a Keplerian motion. Such deviations could be due to a swarm of dark, stellar mass objects that perturb the point mass solution. At the same time the orbits are affected by relativistic corrections which thus can be tested. The ultimate goal is to test the effects of general relativity in the strong gravitational field. The latter can be probed with the near infrared flares of SgrA* which are most likely due to accretion phenomena onto the black hole. We study the expected performance of PRIMA for astrometric measurements in the Galactic Center based on laboratory measurements and discuss possible observing strategies.

==> los.sh <==
#!/bin/bash

latex SPIE_PRIMA_GC.tex
bibtex SPIE_PRIMA_GC
latex SPIE_PRIMA_GC.tex
latex SPIE_PRIMA_GC.tex
dvips SPIE_PRIMA_GC.dvi
gv SPIE_PRIMA_GC.ps &
ps2pdf SPIE_PRIMA_GC.ps
chmod 755 SPIE_PRIMA_GC.ps
chmod 755 SPIE_PRIMA_GC.pdf
#cp SPIE_PRIMA_GC.ps /afs/mpe.mpg.de/home/hbartko/public_html

# all done

